The Compact Linear Collider (CLIC) - 2018 Summary Report

The Compact Linear Collider (CLIC) is a TeV-scale high-luminosity linear $e^+e^-$ collider under development at CERN. Following the CLIC conceptual design published in 2012, this report provides an overview of the CLIC project, its current status, and future developments. It presents the CLIC physics potential and reports on design, technology, and implementation aspects of the accelerator and the detector. CLIC is foreseen to be built and operated in stages, at centre-of-mass energies of 380 GeV, 1.5 TeV and 3 TeV, respectively. CLIC uses a two-beam acceleration scheme, in which 12 GHz accelerating structures are powered via a high-current drive beam. For the first stage, an alternative with X-band klystron powering is also considered. CLIC accelerator optimisation, technical developments and system tests have resulted in an increased energy efficiency (power around 170 MW) for the 380 GeV stage, together with a reduced cost estimate at the level of 6 billion CHF. The detector concept has been refined using improved software tools. Significant progress has been made on detector technology developments for the tracking and calorimetry systems. A wide range of CLIC physics studies has been conducted, both through full detector simulations and parametric studies, together providing a broad overview of the CLIC physics potential. Each of the three energy stages adds cornerstones of the full CLIC physics programme, such as Higgs width and couplings, top-quark properties, Higgs self-coupling, direct searches, and many precision electroweak measurements. The interpretation of the combined results gives crucial and accurate insight into new physics, largely complementary to LHC and HL-LHC. The construction of the first CLIC energy stage could start by 2026. First beams would be available by 2035, marking the beginning of a broad CLIC physics programme spanning 25-30 years.

==> figures/project/CLICdpStyle.C <==
#include "TROOT.h"

//void CLICdpLabel(Double_t x=0.20, Double_t y=0.84, std::string status="work in progress", Color_t color=kBlack);

void CLICdpStyle()
{
  gROOT->SetStyle("Plain"); /*Default white background for all plots*/
  /* set bkg color of all to kWhite: white, but not 0*/
  gStyle->SetCanvasColor(kWhite);
  gStyle->SetFrameFillColor(kWhite);
  gStyle->SetStatColor(kWhite);
  gStyle->SetPadColor(kWhite);
  gStyle->SetFillColor(10);
  gStyle->SetTitleFillColor(kWhite);
  
  
   /* SetPaperSize wants width & height in cm: A4 is 20,26 & US is 20,24*/
   gStyle->SetPaperSize(20, 26); 
   /* No yellow border around histogram*/
   gStyle->SetDrawBorder(0);
   /* remove border of canvas*/
   gStyle->SetCanvasBorderMode(0);
   /* remove border of pads*/
   gStyle->SetPadBorderMode(0);
   gStyle->SetFrameBorderMode(0);
   gStyle->SetLegendBorderSize(0);
  
   /* default text size*/
   gStyle->SetTextSize(0.05);
   gStyle->SetTitleSize(0.07,"xyz");
   gStyle->SetLabelSize(0.06,"xyz");
   /* title offset: distance between given text and axis, here x,y,z*/
   gStyle->SetLabelOffset(0.015,"xyz");
   gStyle->SetTitleOffset(1.2,"yz"); //equivalent to: gStyle->SetTitleYOffset(1.2);
   gStyle->SetTitleOffset(1.0,"x");



   /* Use visible font for all text*/
   int font = 42; 
   gStyle->SetTitleFont(font);
   gStyle->SetTitleFontSize(0.06);
   gStyle->SetStatFont(font);
   gStyle->SetStatFontSize(0.07);
   gStyle->SetTextFont(font);
   gStyle->SetLabelFont(font,"xyz");
   gStyle->SetTitleFont(font,"xyz");
   gStyle->SetTitleBorderSize(0);
   gStyle->SetStatBorderSize(1);
   //ROSA
   //gStyle->SetLegendFont(font);

   /* big marker points*/
   gStyle->SetMarkerStyle(1);
   gStyle->SetLineWidth(2);  
   gStyle->SetMarkerSize(1.2);
   /*set palette in 2d histogram to nice and colorful one*/
   gStyle->SetPalette(1,0); 

   /*No title for histograms*/
   gStyle->SetOptTitle(0);
   /* show the errors on the stat box */
   gStyle->SetOptStat(0); 
   /* show errors on fitted parameters*/
   gStyle->SetOptFit(0); 
   /* number of decimals used for errors*/
   gStyle->SetEndErrorSize(5);   

   /* set line width to 2 by default so that histograms are visible when printed small
      idea: emphasize the data, not the frame around*/
   gStyle->SetHistLineWidth(2);
   gStyle->SetFrameLineWidth(2);
   gStyle->SetFuncWidth(2);
   gStyle->SetHistLineColor(kBlack);
   gStyle->SetFuncColor(kRed);
   gStyle->SetLabelColor(kBlack,"xyz");

   //set the margins
   gStyle->SetPadBottomMargin(0.18);
   gStyle->SetPadTopMargin(0.08);
   gStyle->SetPadRightMargin(0.08);
   gStyle->SetPadLeftMargin(0.17);
   
   //set the number of divisions to show
   gStyle->SetNdivisions(506, "xy");
   
   //turn off xy grids
   gStyle->SetPadGridX(0);
   gStyle->SetPadGridY(0);
   
   //set the tick mark style
   gStyle->SetPadTickX(1);
   gStyle->SetPadTickY(1);

   gStyle->SetCanvasDefW(800);
   gStyle->SetCanvasDefH(700);

   gROOT->ForceStyle();
}


==> figures/project/plotEnergy.C <==
#include "CLICdpStyle.C"
void plotEnergy(){

  CLICdpStyle();
  gStyle->SetOptTitle(0);
  gStyle->SetOptStat(0);
  
  // Energy consumption development plot (please divide by 10^6 and make TWh)
  //   Year  	1 	2 	3 	4 	5 	6 	7 	8 	
  // Stage 1 	324266 	431834 	599162 	822266 	822266 	822266 	822266 	822266 	MWh // multiplied by 832/822
  // Stage 2 	853997 	1465517 1762541 1762541 1762541 1762541 1762541 	MWh 
  // Stage 3 	1350931 2340451 2821075 2821075 2821075 2821075 2821075 2821075	MWh
  
  const int n=27;
  Float_t energy[n]= {
    328157,437016,606352,832266,832266,832266,832266,832266,-1,-1,
    853997,1465517,1762541,1762541,1762541,1762541,1762541,-1,-1,
    1350931,2340451,2821075,2821075,2821075,2821075,2821075,2821075
  };	
  
  TH1F * fEnergy = new TH1F("fEnergy", "fEnergy", 27,0,27);
  fEnergy->SetLineColor(kBlue+2);
  fEnergy->SetMarkerColor(kBlue+2);

  TH1F * fEnergy2 = new TH1F("fEnergy2", "fEnergy2", 27,0,27);//first stage
  fEnergy2->SetLineColor(kGreen+2);
  fEnergy2->SetMarkerColor(kGreen+2);

  TH1F * fEnergy3 = new TH1F("fEnergy3", "fEnergy3", 27,0,27);//black line to cover zero bins

  for(int i=0;i<n;i++){
    fEnergy->Fill(i,energy[i]/1e6);
    if(i<=7)fEnergy2->Fill(i,energy[i]/1e6);
    else{
      fEnergy2->Fill(i,-1);
    }
  }

  fEnergy->Draw();
  fEnergy2->Draw("same");
  fEnergy3->Draw("same");
  fEnergy->SetXTitle("Year  ");
  fEnergy->SetYTitle("Energy [TWh] per year");
  fEnergy->GetYaxis()->SetTitleOffset(1);
  fEnergy->SetMaximum(3.3);
  fEnergy->SetMinimum(0);
  
  Float_t ymax = fEnergy->GetMaximum();
  TLine *line = new TLine(10,0,10,3);
  line->SetLineColor(kBlack);
  line->Draw();

  TLine *line2 = new TLine(19,0,19,3);
  line2->SetLineColor(kBlack);
  line2->Draw();

  TPaveText *pt = new TPaveText(0.25,0.85,0.37,0.9,"tbNDC");
  pt->SetBorderSize(0);
  pt->SetFillColor(10);
  pt->SetLineWidth(2);
  pt->SetTextColor(TColor::GetColor("#333333"));
  pt->SetTextFont(42);
  pt->SetTextSize(0.04);
  pt->AddText("0.38 TeV");
  pt->Draw();

  TPaveText *pt = new TPaveText(0.52,0.85,0.64,0.9,"tbNDC");
  pt->SetBorderSize(0);
  pt->SetFillColor(10);
  pt->SetLineWidth(2);
  pt->SetTextColor(TColor::GetColor("#333333"));
  pt->SetTextFont(42);
  pt->SetTextSize(0.04);
  pt->AddText("1.5 TeV");
  pt->Draw();

  TPaveText *pt = new TPaveText(0.75,0.85,0.87,0.9,"tbNDC");
  pt->SetBorderSize(0);
  pt->SetFillColor(10);
  pt->SetLineWidth(2);
  pt->SetTextColor(TColor::GetColor("#333333"));
  pt->SetTextFont(42);
  pt->SetTextSize(0.04);
  pt->AddText("3 TeV");
  pt->Draw();
  
}

